Generalized Middle Convolution and the Construction of Quantum Gates

Given a monodromy representation on a punctured sphere, middle convolution produces a new representation of the same fundamental group. For Fuchsian systems satisfying suitable hypotheses, this operation is realized by an integral transformation of solutions. We give an algebraic formulation of middle convolution for representations of marked groups, allowing the input and output groups to differ. To compare multiplicative middle convolution with its additive and $q$-difference counterparts, we describe the middle space as a quotient by the radical of a Hermitian form. For self-adjoint coefficients and real, nonexceptional parameters, a single radical formula recovers the middle quotients of additive middle convolution and of the $q$-middle convolution of Sakai and Yamaguchi. Given a positive definite input representation with a full invariant lattice, we determine the largest input subrepresentation whose middle convolution satisfies prescribed output relations. Orthogonal projection of the full middle lattice gives the invariant lattice on this summand. For every $k\geq 1$, we construct from a cyclic character a family of meridians generating a dense subgroup of $U(2^k)$. In a separate two-qubit example, the relation $T_1^4=I$ selects a positive definite quotient on which two gates of orders four and eight generate a dense subgroup of $PU(4)$ after passage to projective classes. For a rank-two cyclotomic example, we show that the largest expansion by gate words grows exponentially with their length bound in the canonical embedding, whose Euclidean norm is used in lattice cryptography.

==> anc/verify_marked_relations.py <==
"""Exact checks for marked quotients, reflection groups, and quantum gates.

Run with Python 3 and SymPy: python verify_marked_relations.py
The marked-quotient examples use s = exp(2*pi*i/16). The dyadic
trace calculation uses a separate variable for a primitive eighth root.
"""

from itertools import combinations

import sympy as sp


s = sp.Symbol("s")
phi = sp.Poly(s**8 + 1, s, domain=sp.QQ)


def reduce_scalar(value):
    numerator, denominator = sp.fraction(sp.cancel(value))
    numerator = sp.Poly(numerator, s, domain=sp.QQ)
    denominator = sp.Poly(denominator, s, domain=sp.QQ)
    return (numerator * sp.invert(denominator, phi)).rem(phi).as_expr()


def reduce_matrix(matrix):
    return matrix.applyfunc(reduce_scalar)


def adjoint(matrix):
    return reduce_matrix(matrix.T.subs(s, 1 / s))


def equal(left, right):
    return reduce_matrix(left - right) == sp.zeros(*left.shape)


def convolution_rows(seed, parameter):
    size, count = seed[0].rows, len(seed)
    ambient = sp.eye(size * count)
    rows = []
    for i in range(count):
        operator = ambient.copy()
        for j, g in enumerate(seed):
            if i == j:
                block = parameter * g
            else:
                block = (parameter if j < i else 1) * (g - sp.eye(size))
            operator[i * size:(i + 1) * size, j * size:(j + 1) * size] = block
        rows.append(operator)
    return rows


def hermitian_matrix(seed, root):
    size = seed[0].rows
    identity = sp.eye(size)
    block_rows = []
    for i, g in enumerate(seed):
        blocks = []
        for j, h in enumerate(seed):
            diagonal_parameter = root**2 if i == j else 1
            factor = 1 / root if i <= j else root
            block = factor * (adjoint(g) - diagonal_parameter * identity) * (h - identity)
            blocks.append(reduce_matrix(block))
        block_rows.append(sp.Matrix.hstack(*blocks))
    return sp.Matrix.vstack(*block_rows)


def edge_defect(seed, root):
    first, second = convolution_rows(seed, root**2)[:2]
    # UW-WU = ([U,W]-I) WU, so this test has the same zero condition.
    return reduce_matrix(hermitian_matrix(seed, root) * (first * second - second * first))


def normal_relator(seed, root):
    u, w, conjugator = convolution_rows(seed, root**2)
    form = hermitian_matrix(seed, root)
    identity = sp.eye(form.rows)
    inverse = reduce_matrix(conjugator.inv())
    relator = reduce_matrix(u * w * u.inv() * w.inv())
    defect = reduce_matrix(form * (relator - identity))
    assert defect != sp.zeros(*defect.shape)
    assert equal(adjoint(conjugator) * form * conjugator, form)
    assert equal(form * (conjugator * relator * inverse - identity),
                 adjoint(inverse) * defect * inverse)


def graph_example():
    xi = s**2
    seed = [sp.diag(xi, 1), sp.diag(1, xi), sp.Matrix([[0, 1], [1, 0]])]
    assert edge_defect(seed, s) == sp.zeros(6)
    extra_line = [sp.Matrix([[xi]]) for _ in range(3)]
    assert edge_defect(extra_line, s) != sp.zeros(3)
    assert reduce_scalar(hermitian_matrix(extra_line, s).det()) != 0
    normal_relator(extra_line, s)

    quotient = sp.Matrix([[1, 0, 0, 0, 0, 0], [0, 0, 0, 1, 0, 0],
                          [0, 0, 0, 0, 1, -1]])
    first = sp.Matrix([[xi**2, 0, -1], [0, 1, 0], [0, 0, 1]])
    second = sp.Matrix([[1, 0, 0], [0, xi**2, 1], [0, 0, 1]])
    third = sp.Matrix([[1, 0, 0], [0, 1, 0],
                       [xi * (xi - 1), -xi * (xi - 1), -xi]])
    braid = sp.Matrix([[0, 1, 0], [1, 0, 0], [0, 0, -1]])
    c, d, z = s + 1 / s, (xi - 1) * (1 / xi - 1), (1 - 1 / xi) / s
    bar_z = z.subs(s, 1 / s)
    form = sp.Matrix([[d * c, 0, z], [0, d * c, -z], [bar_z, -bar_z, c]])
    assert equal(hermitian_matrix(seed, s), adjoint(quotient) * form * quotient)
    for ambient, output in zip(convolution_rows(seed, xi), [first, second, third]):
        assert equal(quotient * ambient, output * quotient)
    swap = seed[2]
    ambient_braid = sp.BlockMatrix([
        [sp.zeros(2), swap * seed[0], sp.zeros(2)],
        [swap, swap * (sp.eye(2) - seed[1]), sp.zeros(2)],
        [sp.zeros(2), sp.zeros(2), swap],
    ]).as_explicit()
    assert equal(quotient * ambient_braid, braid * quotient)
    assert equal(first * second, second * first)
    assert not equal(first * third, third * first)
    assert equal(braid * first, second * braid) and equal(braid * third, third * braid)
    for operator in [first, second, third, braid]:
        assert equal(adjoint(operator) * form * operator, form)
    assert reduce_scalar(form.det() - d**2 * c * (c**2 - 2)) == 0
    print("Graph example: rank 6 to 3, quotient coordinates, all generators and form verified.")


def resonance():
    root = s**2
    a, b = root**2, -1
    for third, expected in [(1, True), (s**2, False)]:
        seed = [sp.Matrix([[x]]) for x in (a, b, third)]
        assert (edge_defect(seed, root) == sp.zeros(3)) == expected
    print("Two-point resonance survives; activating the third vertex destroys commutation.")


def alternating_words():
    # Test the full three-slot identity even when the two-slot splitting degenerates.
    for a, b, parameter in [(2, 3, 5), (2, 3, sp.Rational(1, 6)),
                            (2, 2, 3), (2, 2, sp.Rational(1, 4)), (-1, -1, 3)]:
        seed = [sp.Matrix([[v]]) for v in (a, 7, b)]
        u, _, w = convolution_rows(seed, parameter)
        for k in range(1, 6):
            even = parameter**(k - 1) * sum((a * b)**r for r in range(k))
            assert (u * w)**k - (w * u)**k == even * (u * w - w * u)
            if a == b:
                odd = parameter**k * sum((-a)**r for r in range(2 * k + 1))
                assert (u * w)**k * u - (w * u)**k * w == odd * (u - w)
    print("Even and odd Artin word identities verified through lengths 10 and 11.")


def dihedral_family():
    # Work in Q(s); specializing s to exp(pi*i/m) gives all m >= 3.
    parameter = s**2
    a = -1 / parameter
    b = s + 1 / s
    u, w = convolution_rows([sp.Matrix([[a]]), sp.Matrix([[a]])], parameter)
    basis = sp.diag(-1 / s, 1)
    reflection_u = sp.Matrix([[-1, b], [0, 1]])
    reflection_w = sp.Matrix([[1, 0], [b, -1]])
    expected_form = b * sp.Matrix([[2, -b], [-b, 2]])
    diagonal = (1 / a - parameter) * (a - 1) / s
    off_diagonal = (1 / a - 1) * (a - 1) / s
    raw_form = sp.Matrix([[diagonal, off_diagonal],
                          [off_diagonal.subs(s, 1 / s), diagonal]])
    differences = [
        basis.inv() * u * basis - reflection_u,
        basis.inv() * w * basis - reflection_w,
        basis.subs(s, 1 / s).T * raw_form * basis - expected_form,
        reflection_u.T * expected_form * reflection_u - expected_form,
        reflection_w.T * expected_form * reflection_w - expected_form,
    ]
    for difference in differences:
        assert difference.applyfunc(sp.factor) == sp.zeros(2)
    x = sp.Symbol("x")
    characteristic = (x * sp.eye(2) - reflection_u * reflection_w).det()
    assert sp.factor(characteristic - (x - parameter) * (x - 1 / parameter)) == 0
    print("Dihedral reflection matrices, Hermitian matrix and rotation spectrum verified over Q(s).")


def coxeter_a3():
    # Root coordinates have the Cartan metric. Check compression of all nine slots.
    metric = sp.Matrix([[2, -1, 0], [-1, 2, -1], [0, -1, 2]])
    identity = sp.eye(3)
    g = [identity - identity.col(i) * metric.row(i) for i in range(3)]
    quotient = sp.diag(*(metric.row(i) for i in range(3)))
    c = s + 1 / s
    compressed = sp.Matrix([[c, -1 / s, 0], [-s, c, -1 / s], [0, -s, c]])
    rows = []
    for i, gi in enumerate(g):
        blocks = []
        for j, gj in enumerate(g):
            factor = 1 / s if i <= j else s
            shift = s**2 if i == j else 1
            blocks.append(factor * metric * (gi.inv() - shift * identity) * (gj - identity))
        rows.append(sp.Matrix.hstack(*blocks))
    expected = quotient.T * compressed * quotient
    assert (sp.Matrix.vstack(*rows) - expected).applyfunc(sp.factor) == sp.zeros(9)
    for i, operator in enumerate(convolution_rows(g, s**2)):
        reduced = sp.eye(3)
        for j in range(3):
            reduced[i, j] = -s**2 if i == j else -(s**2 if j < i else 1) * metric[i, j]
        assert (quotient * operator - reduced * quotient).applyfunc(sp.factor) == sp.zeros(3, 9)
    x = sp.Symbol("x")
    characteristic = (x * identity - compressed).det()
    assert sp.factor(characteristic - (x - c) * ((x - c)**2 - 2)) == 0
    print("A3: verified all three operators and the pullback of the compressed Hermitian matrix.")


def controlled_gates():
    pauli_x = sp.Matrix([[0, 1], [1, 0]])
    pauli_z = sp.diag(1, -1)
    for qubits in (2, 3):
        dimension = 2**qubits
        identity = sp.eye(dimension)
        exchange_root = identity.col(-2) - identity.col(-1)
        exchange = identity - exchange_root * exchange_root.T
        sign = identity - 2 * identity.col(-1) * identity.col(-1).T
        controls = sp.eye(dimension // 2).col(-1)
        projector = controls * controls.T
        for gate, pauli in ((exchange, pauli_x), (sign, pauli_z)):
            controlled = identity + sp.kronecker_product(projector, pauli - sp.eye(2))
            assert gate == controlled
            assert gate.T * gate == identity
    print("B4 and B8: the two simple reflections equal the controlled gates in one basis.")


def dyadic_trace():
    w = sp.Symbol("w")
    cyclotomic = w**4 + 1
    root_two = w - w**3
    hadamard = sp.Matrix([[1, 1], [1, -1]]) / root_two
    phase = sp.diag(1, w)
    trace = (hadamard * phase).trace().cancel()
    assert sp.cancel(trace - (1 - w) / root_two) == 0
    norm = sp.resultant(cyclotomic, 1 - w, w) / sp.resultant(cyclotomic, root_two, w)
    assert norm == sp.Rational(1, 2)
    absolute_square = trace * trace.subs(w, 1 / w)
    numerator, _ = sp.fraction(sp.cancel(absolute_square - (1 - 1 / root_two)))
    assert sp.rem(numerator, cyclotomic, w) == 0
    real_norm = (1 - 1 / sp.sqrt(2)) * (1 + 1 / sp.sqrt(2))
    assert sp.expand(real_norm) == sp.Rational(1, 2)
    print("Hadamard/T: both the trace norm and the phase-independent norm equal 1/2.")


def elliptic_character():
    # The identity holds symbolically on the unit circle, with conjugation a -> a**-1.
    a = sp.Symbol("a", nonzero=True)
    root = -1 / a
    parameter = root**2
    q = sp.Matrix([[1, -a]])
    first, second = convolution_rows([sp.Matrix([[a]])] * 2, parameter)
    for operator in (first, second):
        assert (q * operator - q / a).applyfunc(sp.factor) == sp.zeros(1, 2)
    diagonal = (1 / a - parameter) * (a - 1) / root
    upper = (1 / a - 1) * (a - 1) / root
    form = sp.Matrix([[diagonal, upper], [upper.subs(a, 1 / a), diagonal]])
    pulled_back = (1 - a) * (1 - 1 / a) * q.subs(a, 1 / a).T * q
    assert (form - pulled_back).applyfunc(sp.factor) == sp.zeros(2)
    print("Elliptic characters: verified the two quotient maps and the identity for the integral Hermitian matrix.")


def dihedral_period():
    # Compare consecutive Euler-series coefficients with the Gauss equation at z=0.
    nu = sp.Symbol("nu")
    j = sp.Symbol("j", integer=True, nonnegative=True)
    half = sp.Rational(1, 2)
    euler_ratio = (j + half + nu) * (j + half - nu) / ((j + 3 * half) * (j + 1))
    exponent = j + half
    ode_ratio = (exponent**2 - nu**2) / ((exponent + 1) * (exponent + half))
    assert sp.factor(euler_ratio - ode_ratio) == 0
    rotation = sp.Symbol("r", nonzero=True)
    at_zero = sp.Matrix([[0, 1], [1, 0]])
    at_one = sp.Matrix([[0, 1 / rotation], [rotation, 0]])
    assert at_zero**2 == at_one**2 == sp.eye(2)
    assert at_zero * at_one == sp.diag(rotation, 1 / rotation)
    print("Dihedral Euler period: verified the Gauss recurrence and the two marked continuations.")


def dense_meridians():
    # All four-slot identities are over Q(zeta_8)[z] before specializing z to lambda.
    from itertools import combinations
    from sympy.polys.matrices import DomainMatrix

    n = 4
    cyclotomic = sp.QQ.cyclotomic_field(2 * n)
    ring = cyclotomic.poly_ring("z")
    a = ring.convert(cyclotomic.unit, cyclotomic)
    z, = ring.gens
    one = ring.one

    def rows_at(b):
        rows = []
        for i in range(n):
            data = [[one if j == k else ring.zero for k in range(n)] for j in range(n)]
            data[i] = [z * (b - one)] * i + [z * b] + [b - one] * (n - i - 1)
            rows.append(DomainMatrix.from_list(data, ring))
        return rows

    for u, w in combinations(rows_at(a), 2):
        assert (u * w)**n == (w * u)**n
    u, w, _, _ = rows_at(-one)
    defect = (u * w)**n - (w * u)**n
    assert defect[0, 0].element == 4 * n * z**n

    # Leading principal minors of s*H. For z=e^(2*pi*i*l), dividing by
    # s^j makes minor j equal to (4 sin(pi*l) sin(pi/(2n)))^j times
    # sin(pi*(l+j/(2n)))/sin(pi*l), positive for 0<l<1/2.
    a_inv = a**(2*n - 1)
    upper = (a_inv - one) * (a - one)
    diagonal = (a_inv - z) * (a - one)
    for j in range(1, n + 1):
        matrix = [[diagonal if i == k else (upper if i < k else z * upper)
                   for k in range(j)] for i in range(j)]
        minor = DomainMatrix.from_list(matrix, ring).det()
        assert minor == (one - z)**(j-1) * (a - one)**j * (a_inv**j - z)

    # The double commutator identity in an arbitrary nonorthogonal unit basis.
    c, d, p, q, r, h = sp.symbols("c d p q r h")
    pairings = sp.Matrix([[1, c, p], [d, 1, q], [r, h, 1]])
    def outer(i, j):
        return sp.eye(3).col(i) * pairings.row(j)
    p1, p2 = outer(0, 0), outer(1, 1)
    bracket = p1*p2 - p2*p1
    assert bracket == c*outer(0, 1) - d*outer(1, 0)
    double = p1*bracket - bracket*p1 + 2*c*d*p1
    assert (double - c*outer(0, 1) - d*outer(1, 0)).applyfunc(sp.expand).is_zero_matrix

    x = sp.Symbol("x")
    trace = x + 1/x
    assert sp.expand(x**2 * (trace**2 + trace - 3)) == x**4 + x**3 - x**2 + x + 1
    assert sp.cyclotomic_poly(2*n, x).subs(x, -1) == 2
    print("Dense cyclic family: verified all six four-slot Artin relations, the rejected")
    print("character, four principal minors, the unit polynomial and the Lie identities.")


def nonsimilar_rank_two():
    xi = s**2
    delta = 1 - s
    swap = sp.Matrix([[0, 1], [1, 0]])
    seed = [sp.diag(xi, 1), swap]
    quotient = sp.Matrix([[1, 0, 0, 0], [0, 0, 1, -1]])
    u = sp.Matrix([[xi**2, -1], [0, 1]])
    w = sp.Matrix([[1, 0], [xi*(xi-1), -xi]])
    for ambient, output in zip(convolution_rows(seed, xi), [u, w]):
        assert equal(quotient * ambient, output * quotient)
    assert equal(u**4, sp.eye(2)) and not equal(u**2, sp.eye(2))
    assert equal(w**8, sp.eye(2)) and not equal(w**4, sp.eye(2))
    determinant = reduce_scalar((u*w - w*u).det())
    assert determinant != 0
    assert reduce_scalar(determinant - xi*(xi-1)**2*(xi**2+xi+1)) == 0

    lift = sp.Matrix([[1, 0], [0, 0], [0, 1], [0, 0]])
    form = reduce_matrix(adjoint(lift) * hermitian_matrix(seed, s) * lift)
    c = s + 1/s
    d = (xi - 1)*(1/xi - 1)
    z = (1 - 1/xi)/s
    assert equal(form, sp.Matrix([[d*c, z], [z.subs(s, 1/s), c]]))
    assert equal(adjoint(quotient) * form * quotient, hermitian_matrix(seed, s))
    intersection_basis = sp.diag(1, delta)
    for output in (u, w):
        assert equal(adjoint(output) * form * output, form)
        coords = reduce_matrix(intersection_basis.inv()*output*intersection_basis)
        assert all(sp.Poly(v,s).get_domain().is_ZZ for v in coords)
    excluded = [sp.Matrix([[-1]])] * 2
    assert reduce_scalar(hermitian_matrix(excluded, s).det()) != 0
    bad_u = convolution_rows(excluded, xi)[0]
    assert not equal(bad_u**4, sp.eye(2))

    # (1,-1),(0,delta) generate the intersection seed. Independently
    # applying the two slot maps gives generator ideals (1) and (2,delta).
    seed_intersection = sp.Matrix([[1, 0], [-1, delta]])
    intersection_images = quotient * sp.diag(seed_intersection, seed_intersection)
    assert intersection_images == sp.Matrix([[1, 0, 0, 0], [0, 0, 2, -delta]])
    two_over_delta = reduce_scalar(2/delta)
    assert sp.Poly(two_over_delta, s).all_coeffs() == [1]*8
    # Compare the index as a Z-lattice, without a numerical embedding.
    mult_delta = sp.Matrix(8, 8, lambda i,j: sp.Poly(reduce_scalar(delta*s**j),s).nth(i))
    assert mult_delta.det() == 2 and sp.integer_nthroot(2, 2) == (1, False)
    # A basis of the original congruence lattice uses z=x+y+delta*b.
    full_basis = sp.Matrix([[1,0,0], [0,1,0], [1,1,delta]])
    for matrix in (sp.diag(xi,1,-1), sp.diag(swap, -1)):
        coords = reduce_matrix(full_basis.inv()*matrix*full_basis)
        assert all(sp.Poly(v,s).get_domain().is_ZZ for v in coords)
    print("Rank two: verified the quotient, form, irreducibility, orders, intersection and index 2.")


def shortest_artin_lengths():
    from sympy.polys.matrices import DomainMatrix

    # Multiply the two words directly on the distinguished slots. The
    # scalar criteria for alternating words on a character input work for any nonzero parameter.
    for n in (2, 3, 4, 5, 6, 7, 8):
        field = sp.QQ.cyclotomic_field(2*n)
        a = field.unit
        one = field.one
        parameter = field.convert(2)
        u = DomainMatrix([[parameter*a, a-one], [field.zero, one]], (2, 2), field)
        w = DomainMatrix([[one, field.zero], [parameter*(a-one), parameter*a]], (2, 2), field)
        left = right = DomainMatrix.eye(2, field).to_dense()
        matching = []
        for length in range(1, 2*n+1):
            f, g = (u, w) if length % 2 else (w, u)
            left, right = left*f, right*g
            if left == right:
                matching.append(length)
        assert matching == ([n, 2*n] if n % 2 else [2*n])
    print("Alternating words: verified the parity-dependent minimum directly for n = 2 through 8.")


def finite_order_two_qubit_gates():
    xi, imag, delta = s**2, s**4, 1 - s
    swap = sp.Matrix([[0, 1], [1, 0]])
    diagonal = sp.diag(xi, imag)
    seed = [xi * swap, diagonal]
    u = sp.Matrix([[0, imag, xi-1, 0], [imag, 0, 0, imag-1],
                   [0, 0, 1, 0], [0, 0, 0, 1]])
    w = sp.Matrix([[1, 0, 0, 0], [0, 1, 0, 0],
                   [-xi, imag, imag, 0], [imag, -xi, 0, xi**3]])
    for actual, printed in zip(convolution_rows(seed, xi), (u, w)):
        assert equal(actual, printed)
    ident = sp.eye(2)
    b = (1+xi)*ident - (1/xi+xi**2)*swap
    c = (swap/xi - ident)*(diagonal-ident)
    e = (diagonal.inv()-xi*ident)*(diagonal-ident)
    printed_form = sp.Matrix.vstack(sp.Matrix.hstack(b/s, c/s),
                                    sp.Matrix.hstack(s*adjoint(c), e/s))
    form = hermitian_matrix(seed, s)
    assert equal(printed_form, form) and equal(adjoint(form), form)
    for generator, order in ((u, 4), (w, 8)):
        assert equal(adjoint(generator)*form*generator, form)
        assert equal(generator**order, sp.eye(4))
        assert not equal(generator**(order//2), sp.eye(4))
    assert reduce_scalar(u.det()) == 1
    assert reduce_scalar(w.det() - xi**5) == 0

    def verify_angles(matrix, exponents, embedding):
        # Match the entire characteristic polynomial to the listed powers
        # of the primitive 16th root at this embedding, before summing angles.
        x = sp.Symbol("x")
        powers = [(embedding*k) % 16 for k in exponents]
        conjugate = reduce_matrix(matrix.subs(s, s**embedding))
        actual = conjugate.charpoly(x).as_poly()
        expected = sp.Poly(sp.prod(x - s**k for k in powers), x)
        assert all(reduce_scalar(a-b) == 0
                   for a, b in zip(actual.all_coeffs(), expected.all_coeffs()))
        assert 0 not in powers
        return sum(powers)

    infinity = xi*seed[0]*seed[1]
    # The angle formula uses the root with argument in (0, pi).
    # Transporting the opposite root negates the Hermitian matrix.
    signatures = {1: (4, 0), 3: (2, 2), 5: (2, 2), 7: (0, 4),
                  9: (0, 4), 11: (2, 2), 13: (2, 2), 15: (4, 0)}
    assert equal(form.subs(s, -s), -form)
    assert equal(form.subs(s, 1/s), form.T)
    # Independent inertia certificate using only the printed Hermitian matrix.
    c1, c2, c3 = (s**r + s**(-r) for r in (1, 2, 3))
    expected_minors = (c1, 2*c2, 2*c3, 12-8*c2)
    for k, minor in enumerate(expected_minors, start=1):
        actual_minor = printed_form[:k, :k].det(method="domain-ge")
        assert reduce_scalar(actual_minor - minor) == 0
    # The last minor is positive for either sign of sqrt(2).
    assert reduce_scalar(c2**2 - 2) == 0 and 12**2 > 8**2 * 2
    for embedding, signature in signatures.items():
        # c_r maps to twice the real part of zeta_16^(r*embedding).
        signs = [1]
        for r in (1, 2, 3):
            power = (r * embedding) % 16
            assert power not in (4, 12)
            signs.append(1 if power < 4 or power > 12 else -1)
        signs.append(1)
        changes = sum(a != b for a, b in zip(signs, signs[1:]))
        assert (4-changes, changes) == signature
        angle1 = verify_angles(seed[0], (2, 10), embedding)
        angle2 = verify_angles(seed[1], (2, 4), embedding)
        angle_product = verify_angles(infinity, (7, 15), embedding)
        root_index = embedding % 8
        negative = sp.Rational(4*root_index + angle1 + angle2 - angle_product, 16)
        inertia = (4-negative, negative)
        if embedding > 8:
            inertia = inertia[::-1]
        assert inertia == signature

    sign_seed = [sp.Matrix([[-1]])]*2
    sign_u, sign_w = convolution_rows(sign_seed, xi)
    sign_form = hermitian_matrix(sign_seed, s)
    # 4*c2-8 is strictly negative at every embedding, since c2^2=2.
    assert reduce_scalar(sign_form.det() - (4*c2-8)) == 0
    negative = sp.Rational(2 + 2*verify_angles(sign_seed[0], (8,), 1)
                           - verify_angles(sp.Matrix([[xi]]), (2,), 1), 16)
    assert (2-negative, negative) == (1, 1)
    defect = reduce_matrix(sign_u**4 - sp.eye(2))
    f1, f2 = sp.eye(2).col(0), sp.eye(2).col(1)
    assert equal(defect*f1, -2*f1) and defect.row(1) == sp.zeros(1, 2)
    full_defect = sp.diag(reduce_matrix(u**4 - sp.eye(4)), defect)
    assert full_defect.cols - full_defect.rank() == 5
    assert equal(sign_w*f1, f1 - 2*xi*f2)
    assert equal(sp.Matrix.hstack(f1, sign_w*f1), sp.Matrix([[1, 1], [0, -2*xi]]))

    full_basis = sp.Matrix([[1, 0, 0], [0, 1, 0], [-1, -1, delta]])
    binary_basis = sp.Matrix([[1, 0], [-1, delta]])
    intersection = sp.diag(binary_basis, binary_basis)
    assert sp.Matrix([[1, 0], [1, 1]])*binary_basis == sp.diag(1, delta)
    assert sp.resultant(phi.as_expr(), intersection.det(), s) == 4
    for basis, operators in ((full_basis, [sp.diag(g, -1) for g in seed]),
                             (intersection, [u, w])):
        for operator in operators:
            for action in (operator, operator.inv()):
                coordinates = reduce_matrix(basis.inv()*action*basis)
                assert all(sp.Poly(entry, s).get_domain().is_ZZ for entry in coordinates)
    print("Two-qubit quotient: exact rows, Hermitian matrix, signatures, orders, discarded")
    print("summand and both stable lattices verified over Q(zeta_16).")
    return u, w


def two_qubit_closure_certificate(u, w):
    # All matrices in the integral word certificates reduce at s -> 3 modulo 17.
    prime, root = 17, 3
    assert (root**8 + 1) % prime == 0
    generators = {"1": u.subs(s, root) % prime, "2": w.subs(s, root) % prime}
    xi = root**2 % prime
    imag = xi**2 % prime
    x = sp.zeros(4)
    x[3, :] = sp.Matrix([[-xi, imag, imag-1, 0]])
    assert generators["2"]*x*generators["2"].inv_mod(prime) % prime == xi*x % prime

    def word_matrix(word):
        product = sp.eye(4)
        for letter in word:
            product = product*generators[letter] % prime
        return product

    algebra_words = ("", "1", "2", "11", "21", "12", "22", "211", "121", "221",
                     "112", "212", "122", "1211", "2211", "2212")
    algebra_rows = [list(word_matrix(word)) for word in algebra_words]
    assert sp.Matrix(algebra_rows).det() % prime == 16

    adjoint_words = ("", "1", "11", "21", "111", "211", "121", "221", "2111", "1211",
                     "2211", "1121", "2121", "1221", "2221")
    orbit_rows = []
    for word in adjoint_words:
        matrix = word_matrix(word)
        conjugate = matrix*x*matrix.inv_mod(prime) % prime
        assert conjugate.trace() % prime == 0
        orbit_rows.append(list(conjugate)[:-1])
    assert sp.Matrix(orbit_rows).det() % prime == 10
    print("Two-qubit closure certificates: determinants 16 and 10 mod 17 in dimensions 16 and 15.")


def picard_cusp_centres(omega, reduced, rows):
    # Labels 1,2,3,4 are 0,1,y,x. Reduced Burau in the basis e_i-e_{i+1}
    # gives the deck-character matrices before and after deleting strand 4.
    def pair_twists(strands):
        identity = sp.eye(strands-1)
        generators = []
        for k in range(strands-1):
            h = identity.copy()
            h[k, k] = -omega
            if k:
                h[k, k-1] = omega
            if k+1 < strands-1:
                h[k, k+1] = 1
            generators.append(h)
        twists = {}
        for i, j in combinations(range(1, strands+1), 2):
            twist = reduced(generators[i-1]**2)
            for k in range(i+1, j):
                h = generators[k-1]
                inverse = reduced(omega**2*(h+(omega-1)*identity))
                twist = reduced(h*twist*inverse)
            twists[i, j] = twist
        return twists

    four, three = pair_twists(4), pair_twists(3)
    change = sp.Matrix([[omega, 0, 0], [omega**2, omega**2, 0], [1, 1, 1]])
    assert sp.rem(change.det(), omega**2+omega+1, omega) == 1
    for i, meridian in enumerate(rows, start=1):
        assert reduced(four[i, 4]*change - change*meridian) == sp.zeros(3)
    # determinant(change) = 1 in the Eisenstein ring
    inverse_change = reduced(change.adjugate())
    cusp_124 = None
    for triple in combinations(range(1, 5), 3):
        source = sp.eye(3)
        target = sp.eye(2)
        # The full twist on the three colliding points is the primitive
        # boundary meridian. Deleting x kills just the pair twists involving x.
        for pair in combinations(triple, 2):
            source = reduced(source*four[pair])
            if 4 not in pair:
                target = reduced(target*three[pair])
        cusp = reduced(inverse_change*source*change)
        nilpotent = reduced(cusp-sp.eye(3))
        assert nilpotent != sp.zeros(3) and reduced(nilpotent**2) == sp.zeros(3)
        if 4 not in triple:
            assert target == sp.eye(2)
        else:
            assert reduced(target**3) == sp.eye(2)
            variable = sp.Symbol("v")
            difference = target.charpoly(variable).as_expr() - (variable-1)*(variable-omega**2)
            assert sp.rem(difference, omega**2+omega+1, omega).expand() == 0
        if triple == (1, 2, 4):
            cusp_124 = cusp
            assert target == reduced(sp.Matrix([[omega**2, 1-omega], [0, 1]]))
    primitive = sp.eye(3) + sp.Matrix([-2*omega-1, omega-1, 0])*sp.eye(3).row(2)
    assert cusp_124 == primitive
    assert reduced(cusp_124**3 - (rows[0]*rows[1])**3) == sp.zeros(3)
    print("Four primitive cusp centres (123,124,134,234): image orders 1,3,3,3.")
    print("Verified the primitive 124 matrix in the KLM basis and its cube.")


def picard_specialization():
    omega = sp.Symbol("omega")
    modulus = omega**2 + omega + 1
    def reduced(matrix):
        return matrix.applyfunc(lambda v: sp.rem(sp.expand(v), modulus, omega))
    def star(matrix):
        return reduced(matrix.T.subs(omega, omega**2))

    seed = [sp.Matrix([[omega]])]*3
    rows = convolution_rows(seed, omega)
    root_inverse = -omega
    upper = root_inverse*(omega**2 - 1)*(omega - 1)
    diagonal = root_inverse*(omega**2 - omega)*(omega - 1)
    form = sp.Matrix([[1, -omega, -omega], [-omega**2, 1, -omega],
                      [-omega**2, -omega**2, 1]])
    assert sp.rem(diagonal-3, modulus, omega) == 0
    assert sp.rem(upper+3*omega, modulus, omega) == 0
    assert sp.rem(form.det()+1, modulus, omega) == 0
    basis = sp.Matrix([[omega, omega**2, 1], [1, 0, 0], [0, omega, 0]])
    assert sp.rem(basis.det()*basis.det().subs(omega, omega**2)-1, modulus, omega) == 0
    assert reduced(star(basis)*form*basis) == sp.Matrix([[0, 1, 0], [1, 0, 0], [0, 0, 1]])
    point = basis.col(0) - basis.col(1)
    assert reduced(star(point)*form*point) == sp.Matrix([[-2]])
    for matrix in rows:
        assert reduced(matrix**3) == sp.eye(3) and reduced(matrix) != sp.eye(3)
        assert reduced(star(matrix)*form*matrix-form) == sp.zeros(3)
        assert (matrix.subs(omega, 1) - sp.eye(3)) % 3 == sp.zeros(3)
    cusp = reduced((rows[0]*rows[1])**3 - sp.eye(3))
    assert cusp == sp.Matrix([[0,0,-6*omega-3], [0,0,3*omega-3], [0,0,0]])
    assert cusp**2 == sp.zeros(3)
    print("Picard specialization: exact form, hyperbolic basis, ball point, triflections and parabolic word.")
    picard_cusp_centres(omega, reduced, rows)


if __name__ == "__main__":
    graph_example()
    resonance()
    alternating_words()
    dihedral_family()
    coxeter_a3()
    controlled_gates()
    dyadic_trace()
    elliptic_character()
    dihedral_period()
    dense_meridians()
    nonsimilar_rank_two()
    shortest_artin_lengths()
    two_qubit_closure_certificate(*finite_order_two_qubit_gates())
    picard_specialization()

